The one-sided unit count of F_2[P] at radius four, and an integral separation theorem

Let P be the Hantzsche-Wendt (Promislow) group and B(4) the radius-four ball in its standard word metric. Dietrich, Lee, Nies and Vinyals determined the two-sided count: exactly 36 nontrivial units u of F_2[P] with both supp(u) and supp(u^{-1}) in B(4). We determine the one-sided count: exactly 52 nontrivial units with supp(u) in B(4) and no constraint on the inverse. The 16 new units have inverses supported at radius exactly 5; they form two orbits of size 8 under the symmetry group fixing the generating set, and all 52 units have support size 21 on both sides. Completeness is a single propositional unsatisfiability, certified by a DRAT proof checked with drat-trim. As an arithmetic consequence we prove: no unit of Z[P] with support in B(4) has nontrivial reduction modulo 2 -- with no bound on the coefficients or on the support of the inverse. Since F_2[P] has 52 nontrivial units on that ball, this separates, in the untwisted setting, the integral group ring from its characteristic-two quotient at the first radius where the unit conjecture fails over a field.

==> anc/box_b4_syllable_intersect.json <==
{
 "intersection_size": 155,
 "stored_size": 155,
 "equal_to_stored": true,
 "per_decomposition": {
  "-8": {
   "M": [
    21,
    23,
    19
   ],
   "size": 503
  },
  "-7": {
   "M": [
    19,
    21,
    17
   ],
   "size": 503
  },
  "-6": {
   "M": [
    17,
    19,
    15
   ],
   "size": 501
  },
  "-5": {
   "M": [
    15,
    17,
    13
   ],
   "size": 497
  },
  "-4": {
   "M": [
    13,
    15,
    11
   ],
   "size": 477
  },
  "-3": {
   "M": [
    11,
    13,
    9
   ],
   "size": 447
  },
  "-2": {
   "M": [
    9,
    11,
    7
   ],
   "size": 339
  },
  "-1": {
   "M": [
    8,
    9,
    5
   ],
   "size": 223
  },
  "0": {
   "M": [
    8,
    8,
    4
   ],
   "size": 171
  },
  "1": {
   "M": [
    9,
    8,
    5
   ],
   "size": 223
  },
  "2": {
   "M": [
    11,
    9,
    7
   ],
   "size": 339
  },
  "3": {
   "M": [
    13,
    11,
    9
   ],
   "size": 447
  },
  "4": {
   "M": [
    15,
    13,
    11
   ],
   "size": 477
  },
  "5": {
   "M": [
    17,
    15,
    13
   ],
   "size": 497
  },
  "6": {
   "M": [
    19,
    17,
    15
   ],
   "size": 501
  },
  "7": {
   "M": [
    21,
    19,
    17
   ],
   "size": 503
  },
  "8": {
   "M": [
    23,
    21,
    19
   ],
   "size": 503
  }
 },
 "box": [
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    -2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    -2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    0,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    0,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    4,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -3,
    4,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    -2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    -2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    0,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    0,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    4,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    -1,
    4,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    -2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    -2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    0,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    0,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    4,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    1,
    4,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    -2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    -2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    0,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    0,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    2,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    2,
    1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    4,
    -1
   ]
  ],
  [
   [
    -1,
    -1,
    1
   ],
   [
    3,
    4,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    -3,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    -3,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    -1,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    -1,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    1,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    1,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    3,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    -2,
    3,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    -3,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    -3,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    -1,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    -1,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    1,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    1,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    3,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    0,
    3,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    -3,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    -3,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    -1,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    -1,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    1,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    1,
    1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    3,
    -1
   ]
  ],
  [
   [
    -1,
    1,
    -1
   ],
   [
    2,
    3,
    1
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -3,
    -1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -3,
    -1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -3,
    1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -3,
    1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -3,
    3,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -3,
    3,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -1,
    -1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -1,
    -1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -1,
    1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -1,
    1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -1,
    3,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    -1,
    3,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    1,
    -1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    1,
    -1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    1,
    1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    1,
    1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    1,
    3,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    1,
    3,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    3,
    -1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    3,
    -1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    3,
    1,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    3,
    1,
    2
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    3,
    3,
    0
   ]
  ],
  [
   [
    1,
    -1,
    -1
   ],
   [
    3,
    3,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    -4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    -4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    -4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    -2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    -2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    -2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    0,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    0,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    0,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -4,
    4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    -4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    -4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    -4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    -2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    -2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    -2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    0,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    0,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    0,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    -2,
    4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    -4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    -4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    -4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    -2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    -2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    -2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    0,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    0,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    0,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    0,
    4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    -4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    -4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    -4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    -2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    -2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    -2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    0,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    0,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    0,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    2,
    4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    -4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    -4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    -4,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    -2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    -2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    -2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    0,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    0,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    0,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    2,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    2,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    2,
    2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    4,
    -2
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    4,
    0
   ]
  ],
  [
   [
    1,
    1,
    1
   ],
   [
    4,
    4,
    2
   ]
  ]
 ]
}

==> anc/box_syllable_intersect.py <==
"""The inverse box, proved rather than asserted.

The audit of 2026-07-29 found that paper6 cites Craven-Pappas length symmetry
but computes a DIFFERENT length: the implementation used the word length of
pi_i(g) with respect to {pi_i(a)^{+-1}, pi_i(b)^{+-1}}, whereas Craven-Pappas
is about the amalgam (syllable) length of D_infty = C_2 * C_2.  Those disagree,
and the syllable box is strictly larger (171 against 155), so the box actually
used was NOT licensed by the theorem cited.

This script supplies the missing argument.  D_infty has many decompositions as
C_2 * C_2: for every k, the pair of reflections (R_k, R_{k+1}) generates it,
where R_k(x) = 2k - x.  Each such pair gives an amalgam decomposition of P over
ker(pi_i), so Craven-Pappas applies once per k, giving one box per k.  The
inverse must lie in EVERY one of them, hence in the intersection.

We compute that intersection and compare it with the stored 155-element set.

Usage: python3 box_syllable_intersect.py
Writes: results/box_b4_syllable_intersect.json  (+ prints a verdict)
"""
import json
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from promislow import ball, mul, IDENTITY, GEN_X as a, GEN_Y as b

ROOT = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                     '..'))


def pi(g, i):
    """The i-th infinite-dihedral quotient: (s,t) |-> (t_i, s_i)."""
    s, t = g
    return (t[i], 0 if s[i] == 1 else 1)


def syllable_len(d, m):
    """Syllable length of d in D_infty w.r.t. the decomposition C_2 * C_2 given
    by the adjacent reflection pair P = (m,1), Q = (m+1,1).

    P and Q are involutions and PQ = (m - (m+1), 0) = (-1, 0), the translation
    by -1, so <P,Q> is all of D_infty and the decomposition is genuine.
    A translation (n,0) equals (PQ)^{-n}, of syllable length 2|n|.
    A reflection (j,1) equals (PQ)^{m-j} P, of length 2|m-j|+1, and also
    (PQ)^{m+1-j} Q, of length 2|m+1-j|+1; take the smaller.
    """
    n, e = d
    if e == 0:
        return 2 * abs(n)
    return min(2 * abs(m - n) + 1, 2 * abs(m + 1 - n) + 1)


def main():
    B4 = list(ball(4)[0]) if isinstance(ball(4), list) and \
        isinstance(ball(4)[0], list) else list(ball(4))
    # normalise: ball() returns a list of elements
    if B4 and not isinstance(B4[0], tuple):
        B4 = list(ball(4)[0])
    print('|B(4)| =', len(B4))

    stored = set((tuple(s), tuple(t)) for s, t in
                 json.load(open(os.path.join(ROOT, 'results',
                                             'box_b4.json')))['box'])
    print('stored box (word metric):', len(stored))

    # scan a generous ball of P to enumerate candidates
    POOL = list(ball(9)[0])
    print('candidate pool |B(9)| =', len(POOL))

    KS = range(-8, 9)            # decompositions (P,Q) = ((m,1),(m+1,1))
    inter = None
    per_k = {}
    for k in KS:
        # M_i^{(k)} = max over B(4)
        M = []
        ok = True
        for i in range(3):
            vals = [syllable_len(pi(g, i), k) for g in B4]
            if any(v is None for v in vals):
                ok = False
                break
            M.append(max(vals))
        if not ok:
            continue
        boxk = set()
        for g in POOL:
            ls = [syllable_len(pi(g, i), k) for i in range(3)]
            if any(l is None for l in ls):
                continue
            if all(ls[i] <= M[i] for i in range(3)):
                boxk.add((tuple(g[0]), tuple(g[1])))
        per_k[k] = (tuple(M), len(boxk))
        inter = boxk if inter is None else (inter & boxk)

    print('per-decomposition boxes (k: M, size):')
    for k in sorted(per_k):
        print('   k=%3d  M=%s  |box|=%d' % (k, per_k[k][0], per_k[k][1]))
    print('intersection size:', len(inter))
    print('stored size      :', len(stored))
    same = (inter == stored)
    print('EQUAL to stored 155-set:', same)
    if not same:
        print('  only in intersection:', len(inter - stored))
        print('  only in stored      :', len(stored - inter))

    out = os.path.join(ROOT, 'results', 'box_b4_syllable_intersect.json')
    json.dump({'intersection_size': len(inter),
               'stored_size': len(stored),
               'equal_to_stored': same,
               'per_decomposition': {str(k): {'M': list(per_k[k][0]),
                                              'size': per_k[k][1]}
                                     for k in sorted(per_k)},
               'box': sorted([list(map(list, g)) for g in inter])},
              open(out, 'w'), indent=1)
    print('written:', out)


if __name__ == '__main__':
    main()


==> anc/census52.json <==
[[[[-1, -1, 1], [-3, 2, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, -2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-3, 2, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, 0, 2]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, -2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [2, -2, 0]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [1, -2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [3, 0, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [-2, 2, -2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [0, 2, 0]]], [[[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 4, 1]], [[-1, -1, 1], [3, 2, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 3, 0]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, -2, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, -2, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 4, 1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 4, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, -2, 0]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 4, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, -2, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [-1, 4, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-3, 2, 1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 4, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 3, 0]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [-2, 2, 2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [0, 2, 2]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [3, 2, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]]], [[[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [3, 0, -1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, 0, -2]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, -2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, -2, 0]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, -2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-3, 0, 1]], [[-1, -1, 1], [-1, -2, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [0, 2, 2]], [[1, 1, 1], [2, 0, 0]], [[1, 1, 1], [2, 0, 2]], [[1, 1, 1], [2, 2, 0]], [[1, 1, 1], [2, 2, 2]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, -2, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [1, -2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [3, 0, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, -2, 2]], [[1, 1, 1], [2, 0, 0]], [[1, 1, 1], [2, 0, 2]]], [[[-1, -1, 1], [-3, 0, 1]], [[-1, -1, 1], [-1, -2, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, -2, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]]], [[[-1, -1, 1], [-3, 0, -1]], [[-1, -1, 1], [-1, -2, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, 1, 1], [-2, -2, -2]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [1, -2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [3, 0, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [-2, 2, 2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [0, 2, 2]]], [[[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [3, 0, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, 0, 2]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [1, -2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [3, 0, -1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [2, -2, -2]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, 0, -2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [1, 4, -1]], [[-1, -1, 1], [3, 2, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, 0, -2]], [[1, 1, 1], [2, 0, 0]], [[1, 1, 1], [2, 2, -2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [1, 4, -1]], [[-1, -1, 1], [3, 2, -1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 3, 0]], [[1, 1, 1], [-2, -2, -2]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]]], [[[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [3, 2, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, 0, 2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-3, 2, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, 0, -2]]], [[[-1, -1, 1], [-1, -2, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, -1, 2]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [3, 0, -1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]]], [[[-1, -1, 1], [-3, 0, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, 0]]], [[[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [1, 4, 1]], [[-1, -1, 1], [3, 2, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [0, 2, 2]], [[1, 1, 1], [2, 0, 0]], [[1, 1, 1], [2, 0, 2]], [[1, 1, 1], [2, 2, 0]], [[1, 1, 1], [2, 2, 2]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [3, 2, -1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, 0]]], [[[-1, -1, 1], [-3, 0, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [2, 0, -2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-3, 0, -1]], [[-1, -1, 1], [-1, -2, -1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [1, -1, 2]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [0, 2, 0]], [[1, 1, 1], [2, 0, -2]], [[1, 1, 1], [2, 0, 0]], [[1, 1, 1], [2, 2, -2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [1, 4, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [3, 2, -1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [2, 0, -2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-3, 0, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [1, -1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, 0, 2]], [[1, 1, 1], [2, 2, 0]]], [[[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, -1, 1], [3, 0, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, -1]], [[-1, 1, -1], [2, -1, 1]], [[-1, 1, -1], [2, 1, -1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, 2]]], [[[-1, -1, 1], [-3, 2, 1]], [[-1, -1, 1], [-1, 0, 1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 4, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, -2, 2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, -2, 2]], [[1, 1, 1], [2, 0, 0]], [[1, 1, 1], [2, 0, 2]]], [[[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [-1, 4, 1]], [[-1, -1, 1], [1, 0, 1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-3, 2, -1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [-1, 4, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 3, 0]], [[1, 1, 1], [-2, 0, -2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [-2, 2, -2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [0, 2, 0]]], [[[-1, -1, 1], [-3, 2, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 0, 1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [-2, 2, 0]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, 2]]], [[[-1, -1, 1], [-3, 0, 1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [-2, 1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 1, 1]], [[1, -1, -1], [-3, 1, 0]], [[1, -1, -1], [-1, -1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 0]], [[1, 1, 1], [-2, -2, 0]], [[1, 1, 1], [-2, 0, 2]], [[1, 1, 1], [0, 0, 2]], [[1, 1, 1], [0, 2, 0]]], [[[-1, -1, 1], [-3, 2, -1]], [[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [-1, 4, -1]], [[-1, -1, 1], [1, 2, -1]], [[-1, 1, -1], [-2, -1, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 2]], [[1, -1, -1], [3, 1, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, -2, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 0, 0]], [[1, 1, 1], [2, -2, -2]], [[1, 1, 1], [2, -2, 0]], [[1, 1, 1], [2, 0, -2]], [[1, 1, 1], [2, 0, 0]]], [[[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [-1, 4, -1]], [[-1, -1, 1], [1, 0, -1]], [[-1, -1, 1], [1, 2, 1]], [[-1, 1, -1], [-2, -1, 1]], [[-1, 1, -1], [0, -3, 1]], [[-1, 1, -1], [0, -1, -1]], [[-1, 1, -1], [0, 1, 1]], [[-1, 1, -1], [2, -1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, -2, -2]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [2, -2, 0]]], [[[-1, -1, 1], [-1, 0, -1]], [[-1, -1, 1], [-1, 2, 1]], [[-1, -1, 1], [1, 2, 1]], [[-1, -1, 1], [1, 4, -1]], [[-1, 1, -1], [-2, 1, 1]], [[-1, 1, -1], [0, -1, 1]], [[-1, 1, -1], [0, 1, -1]], [[-1, 1, -1], [0, 3, 1]], [[-1, 1, -1], [2, 1, 1]], [[1, -1, -1], [-1, 1, 0]], [[1, -1, -1], [-1, 1, 2]], [[1, -1, -1], [-1, 3, 0]], [[1, -1, -1], [-1, 3, 2]], [[1, -1, -1], [1, 1, 0]], [[1, -1, -1], [1, 1, 2]], [[1, -1, -1], [1, 3, 0]], [[1, -1, -1], [1, 3, 2]], [[1, 1, 1], [-2, 0, 0]], [[1, 1, 1], [0, 0, -2]], [[1, 1, 1], [0, 2, -2]], [[1, 1, 1], [2, 2, 0]]]]

==> anc/complete53_drat_VERIFIED.txt <==

c turning on binary mode checking

c parsing input formula with 25263 variables and 88313 clauses

c finished parsing, read 5709367254 bytes from proof file

c detected empty clause; start verification via backward checking

c 85039 of 88313 clauses in core                            

c 29168028 of 44296027 lemmas in core using 7486196293 resolution steps

c 2243 RAT lemmas in core; 28212620 redundant literals in core lemmas

s VERIFIED

c verification time: 6864.682 seconds


==> anc/complete53_kissat.py <==
"""Completeness instance (is there a 53rd one-sided unit?) as pure CNF for
kissat: XOR chains blasted, 52 known units blocked, |supp u| >= 2.
Writes DIMACS; solve externally.  Usage: python complete53_kissat.py out.cnf"""
import json, sys
sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import IDENTITY, ball, mul
from obs_formula import load  # noqa (env check)

out = sys.argv[1]
U4, _ = ball(4); U4 = list(U4); NB = len(U4)
box = [(tuple(s), tuple(t)) for s, t in
       json.load(open(__file__.rsplit("/", 2)[0] + "/results/box_b4.json"))["box"]]
NV = len(box)
# regenerate the 52 one-sided units = orbit closure of the 36 census units
# under {alpha, beta, pi} and two-sided B(2)-translations, det-gated
from promislow import inv, GEN_X as _a, GEN_Y as _b
from bartholdi_mod4_probe import mulZ, mod2
from zp_matrix import build_matrix, det4, lp_mod2
_gens={'a':_a,'A':inv(_a),'b':_b,'B':inv(_b)}
_word={IDENTITY:""}; _fr=[IDENTITY]
for _ in range(10):
    _nf=[]
    for g in _fr:
        for ch,x in _gens.items():
            h=mul(g,x)
            if h not in _word: _word[h]=_word[g]+ch; _nf.append(h)
    _fr=_nf
def _mkauto(m):
    def f(g):
        r=IDENTITY
        for ch in _word[g]: r=mul(r,_gens[m[ch]])
        return r
    return f
_autos=[_mkauto({'a':'A','A':'a','b':'b','B':'B'}),
        _mkauto({'a':'a','A':'A','b':'B','B':'b'}),
        _mkauto({'a':'b','A':'B','b':'a','B':'A'})]
_raw=json.load(open(__file__.rsplit("/", 2)[0] + "/results/census36_candidates.json"))
_seed=[{(tuple(g[0]),tuple(g[1])):1 for g in u} for u in _raw]
_U4set=set(U4); _seen=set(); _frontier=[]
def _detunit(u):
    d=lp_mod2(det4(build_matrix(u))); return len(d)==1
def _add(u):
    fs=frozenset(u)
    if fs in _seen: return
    if all(g in _U4set for g in u) and _detunit(u):
        _seen.add(fs); _frontier.append(u)
for u in _seed: _add(u)
_U2,_=ball(2)
while _frontier:
    u=_frontier.pop()
    for f in _autos: _add({f(g):1 for g in u})
    for h in _U2:
        hu=mulZ({h:1},u)
        for k in _U2: _add(mod2(mulZ(hu,{k:1})))
known_sets=list(_seen)
assert len(known_sets)==52, f"expected 52, got {len(known_sets)}"
print(f"u pool {NB}, box {NV}, blocking {len(known_sets)} known units")

cls = []
top = NB + NV
def uvar(i): return i + 1
def vvar(j): return NB + j + 1
cells = {}
pairof = {}
for i in range(NB):
    for j in range(NV):
        top += 1
        p = top
        pairof[(i, j)] = p
        cls.append([-p, uvar(i)]); cls.append([-p, vvar(j)])
        cls.append([-uvar(i), -vvar(j), p])
        cells.setdefault(mul(U4[i], box[j]), []).append(p)
def xor_chain(vs, rhs):
    global top
    acc = vs[0]
    for v in vs[1:]:
        top += 1; nv = top
        cls.append([-nv, acc, v]); cls.append([-nv, -acc, -v])
        cls.append([nv, -acc, v]); cls.append([nv, acc, -v])
        acc = nv
    cls.append([acc] if rhs else [-acc])
for w, ps in cells.items():
    xor_chain(ps, w == IDENTITY)
xor_chain([uvar(i) for i in range(NB)], True)
xor_chain([vvar(j) for j in range(NV)], True)
# block the 52 known u-supports (a 53rd must differ from each in some u-coordinate)
for ks in known_sets:
    clause = []
    for i, g in enumerate(U4):
        clause.append(-uvar(i) if g in ks else uvar(i))
    cls.append(clause)
# |supp u| >= 2: forbid weight-<=1 (all-zero killed by odd parity; weight-1 = trivial unit)
for i in range(NB):
    cls.append([-uvar(i)] + [uvar(k) for k in range(NB) if k != i])
with open(out, "w") as f:
    f.write(f"p cnf {top} {len(cls)}\n")
    for c in cls:
        f.write(" ".join(map(str, c)) + " 0\n")
print(f"CNF written: {top} vars, {len(cls)} clauses -> {out}")


==> anc/depth2_closure_rigorous.log <==
[    0.0s] gates: ALL PASS
[    0.0s] |B(4)| = 83, |BOX| = 155 (corrected box, M=[4, 4, 4])
[    0.0s] residue #8: level-1 rank 227, nullity 11 -> enumerating 2^11 = 2048 level-1 solutions
[   34.4s] residue #8: *** RIGOROUSLY CLOSED at modulus 2^3 *** (all 2048 level-1 solutions fail to extend; supports B(4)+BOX fixed)
[   34.4s] residue #10: level-1 rank 227, nullity 11 -> enumerating 2^11 = 2048 level-1 solutions
[   68.6s] residue #10: *** RIGOROUSLY CLOSED at modulus 2^3 *** (all 2048 level-1 solutions fail to extend; supports B(4)+BOX fixed)
[   68.6s] residue #11: level-1 rank 227, nullity 11 -> enumerating 2^11 = 2048 level-1 solutions
[  102.9s] residue #11: *** RIGOROUSLY CLOSED at modulus 2^3 *** (all 2048 level-1 solutions fail to extend; supports B(4)+BOX fixed)
[  102.9s] residue #18: level-1 rank 227, nullity 11 -> enumerating 2^11 = 2048 level-1 solutions
[  137.4s] residue #18: *** RIGOROUSLY CLOSED at modulus 2^3 *** (all 2048 level-1 solutions fail to extend; supports B(4)+BOX fixed)


==> anc/depth2_closure_rigorous.py <==
"""Chain-independent depth-2 closure for the four B(4) residues whose earlier
"closed at 2^3" claim was chain-dependent (self-audit correction).

For residue ubar with F2-inverse vbar, supports fixed (u-side B(4), v-side the
corrected 155-element BOX):
  level 1 (mod 4):  ub t + s vb == W1 (mod 2),  solutions = t0 + ker (affine);
  level 2 (mod 8):  for EACH level-1 solution (enumerate the whole affine
                    space, 2^nullity), check the level-2 linear system.
CLOSED at 2^3  <=>  level-2 infeasible for EVERY level-1 solution.
Every step exact integer arithmetic; nullspace enumeration is exhaustive, so
the verdict is unconditional (for these supports).

Usage: python depth2_closure_rigorous.py
"""
import json
import sys
import time

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from promislow import ball, mul, inv, IDENTITY
from bartholdi_mod4_probe import (run_gates, star_theta, mulZ, addZ, mod2,
                                  clean, ONE)
from obs_formula import load

T0 = time.time()


def log(m):
    print(f"[{time.time()-T0:7.1f}s] {m}", flush=True)


def solve_affine(cols, tgt, nvars):
    """F2 solve; returns (particular_mask or None, nullspace_masks, rank)."""
    basis, null = [], []
    for j in range(nvars):
        cur, combo = cols[j], 1 << j
        for pb, cm, cb in basis:
            if cur & pb:
                cur ^= cm
                combo ^= cb
        if cur:
            basis.append((cur & (-cur), cur, combo))
        else:
            null.append(combo)
    cur, combo = tgt, 0
    for pb, cm, cb in basis:
        if cur & pb:
            cur ^= cm
            combo ^= cb
    return (combo if cur == 0 else None), null, len(basis)


def main():
    if not run_gates():
        sys.exit(1)
    root = __file__.rsplit("/", 2)[0]
    with open(root + "/results/box_b4.json") as f:
        data = json.load(f)
    BOX = [(tuple(s), tuple(t)) for s, t in data["box"]]
    U4 = list(ball(4)[0])
    log(f"|B(4)| = {len(U4)}, |BOX| = {len(BOX)} (corrected box, M={data['M']})")

    residues = [A for A in (load(4) or []) if len(A) > 1]
    targets = [8, 10, 11, 18]
    for k in targets:
        A = residues[k]
        ub = {g: 1 for g in A}
        vb = mod2(star_theta(ub))
        assert mod2(mulZ(ub, vb)) == ONE

        d = addZ(mulZ(ub, vb), ONE, sv=-1)
        assert all(c % 2 == 0 for c in d.values())
        W1 = mod2({g: c // 2 for g, c in d.items()})

        index = {}

        def vec(x):
            m = 0
            for g in x:
                i = index.setdefault(g, len(index))
                m |= 1 << i
            return m

        cols, tags = [], []
        for g in U4:
            cols.append(vec(mod2(mulZ({g: 1}, vb))))
            tags.append(("s", g))
        for g in BOX:
            cols.append(vec(mod2(mulZ(ub, {g: 1}))))
            tags.append(("t", g))
        tgt = vec(W1)
        part, null, rank = solve_affine(cols, tgt, len(cols))
        if part is None:
            log(f"residue #{k}: level-1 infeasible?! (contradicts earlier) -- "
                f"recheck")
            continue
        log(f"residue #{k}: level-1 rank {rank}, nullity {len(null)} -> "
            f"enumerating 2^{len(null)} = {1 << len(null)} level-1 solutions")

        def build_st(mask):
            s, t = {}, {}
            for j in range(len(cols)):
                if (mask >> j) & 1:
                    kind, g = tags[j]
                    (s if kind == "s" else t)[g] = 1
            return s, t

        any_extends = False
        checked = 0
        for bits in range(1 << len(null)):
            mask = part
            bb = bits
            i = 0
            while bb:
                if bb & 1:
                    mask ^= null[i]
                bb >>= 1
                i += 1
            s, t = build_st(mask)
            u2 = addZ(ub, s, sv=2)
            v2 = addZ(vb, t, sv=2)
            d2 = addZ(mulZ(u2, v2), ONE, sv=-1)
            if not all(c % 4 == 0 for c in d2.values()):
                log(f"  INTERNAL: level-1 solution fails mod 4 -- abort")
                sys.exit(1)
            W2 = mod2({g: c // 4 for g, c in d2.items()})
            # level-2 system: u2 t' + s' v2 == W2 (mod 2), same supports
            idx2 = {}

            def vec2(x):
                m = 0
                for g in x:
                    i2 = idx2.setdefault(g, len(idx2))
                    m |= 1 << i2
                return m

            cols2 = []
            for g in U4:
                cols2.append(vec2(mod2(mulZ({g: 1}, v2))))
            for g in BOX:
                cols2.append(vec2(mod2(mulZ(u2, {g: 1}))))
            tgt2 = vec2(W2)
            p2, _, _ = solve_affine(cols2, tgt2, len(cols2))
            checked += 1
            if p2 is not None:
                any_extends = True
                log(f"  level-1 solution #{bits} EXTENDS to mod 8 -- "
                    f"residue NOT closed at 2^3 by this method")
                break
        if not any_extends:
            log(f"residue #{k}: *** RIGOROUSLY CLOSED at modulus 2^3 *** "
                f"(all {checked} level-1 solutions fail to extend; "
                f"supports B(4)+BOX fixed)")


if __name__ == "__main__":
    main()


==> anc/onesided_orbit_reps.json <==
{
 "orbits": [
  {
   "size": 8,
   "representative": [
    [
     [
      -1,
      -1,
      1
     ],
     [
      -3,
      0,
      -1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      -2,
      -1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      2,
      -1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      1,
      0,
      -1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      -2,
      -1,
      -1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      -2,
      1,
      1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      0,
      -3,
      1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      0,
      -1,
      -1
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      -3,
      1,
      0
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      2
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      -1,
      1,
      2
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      -2,
      -2,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      -2,
      -2,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      -2,
      0,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      -2,
      0,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      -2,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      -2,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      0,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      0,
      0
     ]
    ]
   ],
   "rep_components_xyz": {
    "1": [
     [
      -1,
      -1,
      0
     ],
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0
     ],
     [
      -1,
      0,
      1
     ],
     [
      0,
      -1,
      0
     ],
     [
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0
     ],
     [
      0,
      0,
      1
     ]
    ],
    "a": [
     [
      -2,
      0,
      0
     ],
     [
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1
     ],
     [
      0,
      -1,
      0
     ]
    ],
    "b": [
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      0
     ],
     [
      0,
      -2,
      0
     ],
     [
      0,
      -1,
      1
     ]
    ],
    "ab": [
     [
      -2,
      0,
      0
     ],
     [
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0
     ],
     [
      0,
      0,
      0
     ]
    ]
   },
   "inverse_components_xyz": {
    "1": [
     [
      0,
      0,
      -1
     ],
     [
      0,
      0,
      0
     ],
     [
      0,
      1,
      -1
     ],
     [
      0,
      1,
      0
     ],
     [
      1,
      0,
      -1
     ],
     [
      1,
      0,
      0
     ],
     [
      1,
      1,
      -1
     ],
     [
      1,
      1,
      0
     ]
    ],
    "a": [
     [
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1
     ],
     [
      1,
      -1,
      0
     ]
    ],
    "b": [
     [
      -1,
      0,
      1
     ],
     [
      -1,
      1,
      0
     ],
     [
      0,
      -1,
      0
     ],
     [
      0,
      0,
      1
     ]
    ],
    "ab": [
     [
      -2,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      -1
     ]
    ]
   }
  },
  {
   "size": 8,
   "representative": [
    [
     [
      -1,
      -1,
      1
     ],
     [
      -3,
      0,
      -1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      -2,
      -1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      0,
      1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      -1,
      2,
      -1
     ]
    ],
    [
     [
      -1,
      -1,
      1
     ],
     [
      1,
      0,
      -1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      -2,
      -1,
      1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      -2,
      1,
      -1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      0,
      1,
      -1
     ]
    ],
    [
     [
      -1,
      1,
      -1
     ],
     [
      0,
      3,
      1
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      1,
      -1,
      2
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      1,
      1,
      2
     ]
    ],
    [
     [
      1,
      -1,
      -1
     ],
     [
      3,
      1,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      0,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      0,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      2,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      0,
      2,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      2,
      0,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      2,
      0,
      0
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      2,
      2,
      -2
     ]
    ],
    [
     [
      1,
      1,
      1
     ],
     [
      2,
      2,
      0
     ]
    ]
   ],
   "rep_components_xyz": {
    "1": [
     [
      0,
      0,
      0
     ],
     [
      0,
      0,
      1
     ],
     [
      0,
      1,
      0
     ],
     [
      0,
      1,
      1
     ],
     [
      1,
      0,
      0
     ],
     [
      1,
      0,
      1
     ],
     [
      1,
      1,
      0
     ],
     [
      1,
      1,
      1
     ]
    ],
    "a": [
     [
      -1,
      -1,
      0
     ],
     [
      0,
      -1,
      -1
     ],
     [
      0,
      0,
      -1
     ],
     [
      1,
      0,
      0
     ]
    ],
    "b": [
     [
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      1
     ],
     [
      0,
      0,
      1
     ],
     [
      0,
      1,
      0
     ]
    ],
    "ab": [
     [
      -2,
      0,
      0
     ],
     [
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1
     ],
     [
      -1,
      1,
      0
     ],
     [
      0,
      0,
      0
     ]
    ]
   },
   "inverse_components_xyz": {
    "1": [
     [
      -1,
      -1,
      -1
     ],
     [
      -1,
      -1,
      0
     ],
     [
      -1,
      0,
      -1
     ],
     [
      -1,
      0,
      0
     ],
     [
      0,
      -1,
      -1
     ],
     [
      0,
      -1,
      0
     ],
     [
      0,
      0,
      -1
     ],
     [
      0,
      0,
      0
     ]
    ],
    "a": [
     [
      -2,
      -1,
      0
     ],
     [
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      -1
     ],
     [
      0,
      0,
      0
     ]
    ],
    "b": [
     [
      -1,
      -2,
      0
     ],
     [
      -1,
      -1,
      1
     ],
     [
      0,
      -1,
      1
     ],
     [
      0,
      0,
      0
     ]
    ],
    "ab": [
     [
      -2,
      0,
      -1
     ],
     [
      -1,
      -1,
      -1
     ],
     [
      -1,
      0,
      0
     ],
     [
      -1,
      1,
      -1
     ],
     [
      0,
      0,
      -1
     ]
    ]
   }
  }
 ]
}

==> anc/onesided_orbit_reps.log <==
orbits: [8, 8]
--- Orbit 1 (size 8), representative support 21, inverse support 21 at radius 5
   1: x^{-1}y^{-1}, x^{-1}y^{-1}z, x^{-1}, x^{-1}z, y^{-1}, y^{-1}z, 1, z
   a: x^{-2}, x^{-1}y^{-1}z^{-1}, x^{-1}z^{-1}, y^{-1}
   b: x^{-1}y^{-1}z, x^{-1}, y^{-2}, y^{-1}z
  ab: x^{-2}, x^{-1}y^{-1}, x^{-1}z^{-1}, x^{-1}y, 1
  inverse:
   1: z^{-1}, 1, yz^{-1}, y, xz^{-1}, x, xyz^{-1}, xy
   a: x^{-1}, y^{-1}z^{-1}, z^{-1}, xy^{-1}
   b: x^{-1}z, x^{-1}y, y^{-1}, z
  ab: x^{-2}z^{-1}, x^{-1}y^{-1}z^{-1}, x^{-1}, x^{-1}yz^{-1}, z^{-1}
--- Orbit 2 (size 8), representative support 21, inverse support 21 at radius 5
   1: 1, z, y, yz, x, xz, xy, xyz
   a: x^{-1}y^{-1}, y^{-1}z^{-1}, z^{-1}, x
   b: x^{-1}y^{-1}, x^{-1}z, z, y
  ab: x^{-2}, x^{-1}y^{-1}, x^{-1}z^{-1}, x^{-1}y, 1
  inverse:
   1: x^{-1}y^{-1}z^{-1}, x^{-1}y^{-1}, x^{-1}z^{-1}, x^{-1}, y^{-1}z^{-1}, y^{-1}, z^{-1}, 1
   a: x^{-2}y^{-1}, x^{-1}y^{-1}z^{-1}, x^{-1}z^{-1}, 1
   b: x^{-1}y^{-2}, x^{-1}y^{-1}z, y^{-1}z, 1
  ab: x^{-2}z^{-1}, x^{-1}y^{-1}z^{-1}, x^{-1}, x^{-1}yz^{-1}, z^{-1}
wrote results/onesided_orbit_reps.json
ALL GATES PASS


==> anc/onesided_orbit_reps.py <==
"""Identify the 16 one-sided units in census52.json, verify each by the
determinant criterion, compute inverses by exact F2 linear algebra over the
155-element box, split the 16 into orbits under the 8-element symmetry group
preserving {a+-1, b+-1}, and emit component tables (p,q,r,s over cosets
1,a,b,ab in x,y,z Laurent monomials) for one radius-4 representative per
orbit.  Everything is gated; any failure raises."""
import json, sys, itertools
sys.path.insert(0, '/Users/moe/promislow-nonup/src')
from promislow import mul, inv, IDENTITY, ball, I, X, Y, Z, GEN_X as a, GEN_Y as b
from zp_matrix import build_matrix, det4, lp_mod2

ROOT = '/Users/moe/promislow-nonup'
units = [frozenset(((tuple(s), tuple(t))) for s, t in u)
         for u in json.load(open(f'{ROOT}/results/census52.json'))]
assert len(units) == 52 and all(len(u) == 21 for u in units)

B4, dist4 = ball(4)
B8, dist8 = ball(8)
box = [((tuple(s), tuple(t))) for s, t in
       json.load(open(f'{ROOT}/results/box_b4_syllable_intersect.json'))['box']] \
    if 'box' in json.load(open(f'{ROOT}/results/box_b4_syllable_intersect.json')) else None
if box is None:
    d = json.load(open(f'{ROOT}/results/box_b4_syllable_intersect.json'))
    raise SystemExit(f'unexpected box json keys: {list(d)[:10]}')
box = sorted(set(box))
assert len(box) == 155, len(box)

# gate: every unit supported in B(4), and passes the det criterion
B4set = set(B4)
for u in units:
    assert set(u) <= B4set
    d = lp_mod2(det4(build_matrix({g: 1 for g in u})))
    assert len(d) == 1, 'det criterion failed'

# inverse over F2 by Gaussian elimination: unknowns v on box, u*v = 1
def f2_inverse(u):
    cols = {g: i for i, g in enumerate(box)}
    rows = {}                       # product class -> bitmask over box columns
    for h in u:
        hi = inv(h)                 # v(g) contributes to class h*g
        for g in box:
            c = mul(h, g)
            rows.setdefault(c, 0)
            rows[c] ^= (1 << cols[g])
    # augmented system: sum over supp(u) of v(h^{-1} * class) ... build rows = equations
    eqs = [(mask, 1 if cls == IDENTITY else 0) for cls, mask in sorted(rows.items())]
    # reduced row echelon over GF(2)
    pivots = {}                      # pivot bit -> (row mask, rhs)
    for mask, rhs in eqs:
        for p in list(pivots):
            if mask >> p & 1:
                pm, pr = pivots[p]
                mask ^= pm; rhs ^= pr
        if mask:
            p = mask.bit_length() - 1
            # eliminate the new pivot from all existing rows
            for q, (qm, qr) in list(pivots.items()):
                if qm >> p & 1:
                    pivots[q] = (qm ^ mask, qr ^ rhs)
            pivots[p] = (mask, rhs)
        elif rhs:
            raise AssertionError('inconsistent system: not a unit?')
    sol = 0
    for p, (pm, pr) in pivots.items():
        if pr:
            sol |= 1 << p
    v = frozenset(g for g, i in cols.items() if sol >> i & 1)
    # gate: exact convolution u*v = 1
    conv = {}
    for g1 in u:
        for g2 in v:
            g = mul(g1, g2)
            conv[g] = conv.get(g, 0) ^ 1
    conv = {g for g, c in conv.items() if c}
    assert conv == {IDENTITY}, 'convolution gate failed'
    return v

# symmetry group: maps a -> u, b -> v with u,v in {a,a^-1,b,b^-1} extending to
# automorphisms.  Build automorphism on the ball by images of a,b; check the
# defining relators and bijectivity on B(8).
gens_pm = {'a': a, 'A': inv(a), 'b': b, 'B': inv(b)}
def word(letters):
    g = IDENTITY
    for L in letters:
        g = mul(g, gens_pm[L])
    return g

# express every element of B(8) as a word in a,b (BFS with parent tracking)
from collections import deque
parent = {IDENTITY: ''}
dq = deque([IDENTITY])
while dq:
    g = dq.popleft()
    if dist8[g] >= 8:
        continue
    for L in 'aAbB':
        h = mul(g, gens_pm[L])
        if h in dist8 and h not in parent:
            parent[h] = parent[g] + L
            dq.append(h)
assert len(parent) == len(B8)

IMG = {}
auts = []
for ia in 'aAbB':
    for ib in 'aAbB':
        # candidate phi: a -> gens_pm[ia], b -> gens_pm[ib]
        sub = {'a': ia, 'A': ia.swapcase(), 'b': ib, 'B': ib.swapcase()}
        def phi(g, sub=sub):
            return word(''.join(sub[L] for L in parent[g]))
        # relator gate: b^-1 a^2 b = a^-2 and a^-1 b^2 a = b^-2 under phi
        pa, pb = gens_pm[sub['a']], gens_pm[sub['b']]
        r1 = mul(mul(mul(inv(pb), pa), pa), pb) == mul(inv(pa), inv(pa))
        r2 = mul(mul(mul(inv(pa), pb), pb), pa) == mul(inv(pb), inv(pb))
        if not (r1 and r2):
            continue
        # well-definedness + bijectivity gate on B(4)
        img = {g: phi(g) for g in B4}
        if len(set(img.values())) != len(img):
            continue
        # homomorphism spot-gate on 200 pairs
        pairs = list(itertools.islice(itertools.product(B4[:40], B4[:40]), 400))
        ok = all(mul(img[g], img[h]) == phi(mul(g, h)) for g, h in pairs
                 if mul(g, h) in dist8 and dist8[mul(g, h)] <= 4)
        if not ok:
            continue
        auts.append(img)
assert len(auts) == 8, f'expected 8 automorphisms, got {len(auts)}'

# classify units: inverse inside B(4) => two-sided
onesided = []
for u in units:
    v = f2_inverse(u)
    r = max(dist8[g] for g in v)
    if set(v) <= B4set:
        continue
    assert r == 5 and len(v) == 21
    onesided.append((u, v))
assert len(onesided) == 16, len(onesided)

# orbits of the 16 under the 8 automorphisms
sets16 = {u for u, _ in onesided}
orbits = []
left = set(sets16)
while left:
    seed = next(iter(left))
    orb = {frozenset(A[g] for g in seed) for A in auts}
    assert orb <= sets16, 'orbit leaves the 16-set: gate failed'
    orbits.append(sorted(orb, key=sorted))
    left -= orb
print(f'orbits: {[len(o) for o in orbits]}')
assert sorted(len(o) for o in orbits) == [8, 8]

# component decomposition: coset by sgn (I:1, X:a, Y:b, Z:ab)
ab = mul(a, b)
x, y, z = mul(a, a), mul(b, b), mul(ab, ab)
COSET = {I: ('1', IDENTITY), X: ('a', a), Y: ('b', b), Z: ('ab', ab)}
# basis in t-coordinates: x=(2,0,0), y=(0,2,0), z=(0,0,-2)
assert x == (I, (2, 0, 0)) and y == (I, (0, 2, 0)) and z == (I, (0, 0, -2))

def monomial(g):
    """g in L -> exponents (i,j,k) with g = x^i y^j z^k"""
    s, t = g
    assert s == I and all(c % 2 == 0 for c in t)
    return (t[0] // 2, t[1] // 2, -t[2] // 2)

def latex_mono(e):
    i, j, k = e
    out = ''
    for sym, p in (('x', i), ('y', j), ('z', k)):
        if p == 0:
            continue
        out += sym + (f'^{{{p}}}' if p != 1 else '')
    return out or '1'

def components(u):
    comp = {'1': [], 'a': [], 'b': [], 'ab': []}
    for g in sorted(u):
        name, rep = COSET[g[0]]
        l = mul(g, inv(rep))
        comp[name].append(monomial(l))
    return {k: sorted(v) for k, v in comp.items()}

import io
out={'orbits': []}
for i, orb in enumerate(orbits, 1):
    # representative: lexicographically least support
    rep = min(orb, key=sorted)
    comp = components(rep)
    vinv = f2_inverse(rep)
    print(f'--- Orbit {i} (size {len(orb)}), representative support {len(rep)}, '
          f'inverse support {len(vinv)} at radius {max(dist8[g] for g in vinv)}')
    for k in ('1', 'a', 'b', 'ab'):
        print(f'  {k:>2}: ' + ', '.join(latex_mono(e) for e in comp[k]))
    # inverse components too
    compv = components(vinv)
    print('  inverse:')
    for k in ('1', 'a', 'b', 'ab'):
        print(f'  {k:>2}: ' + ', '.join(latex_mono(e) for e in compv[k]))
    out['orbits'].append({'size': len(orb),
        'representative': sorted([list(g[0]), list(g[1])] for g in rep),
        'rep_components_xyz': comp, 'inverse_components_xyz': compv})
import json as _json
_json.dump(out, open('/Users/moe/promislow-nonup/results/onesided_orbit_reps.json','w'),
           indent=1, default=list)
print('wrote results/onesided_orbit_reps.json')
print('ALL GATES PASS')


==> anc/unit53_completeness.py <==
"""One-sided unit completeness at radius 4: is there a 53rd unit?

Rebuild of an orphaned /tmp script that ran 27 hours with its output going
nowhere.  Same mathematical content; the differences are all operational:

  * every line goes to results/unit53_completeness.log, flushed, timestamped,
    so progress survives the session that started it;
  * BOTH outcomes are recorded.  The old script saved a witness on SAT but
    only printed on UNSAT -- and UNSAT is the interesting answer here, since
    it closes the completeness question the paper currently states as open;
  * the DIMACS formula is written to disk before solving, so the same instance
    can later be re-run under kissat + drat-trim to obtain a CHECKABLE
    certificate.  The audit of paper4 flagged precisely this: the census
    UNSAT has no proof object.  pycryptosat gives an answer, not a proof.
  * a heartbeat line every 10 minutes, so "still running" is distinguishable
    from "wedged".

Usage:  python3 unit53_completeness.py
Stop:   touch results/unit53_STOP     (checked at the heartbeat)
"""
import json
import os
import sys
import threading
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from pysat.card import CardEnc, EncType
from pycryptosat import Solver
from promislow import IDENTITY, ball, mul

ROOT = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                     '..'))
LOG = os.path.join(ROOT, 'results', 'unit53_completeness.log')
STOP = os.path.join(ROOT, 'results', 'unit53_STOP')
T0 = time.time()


def log(msg):
    line = '[%8.1fs] %s' % (time.time() - T0, msg)
    with open(LOG, 'a') as fh:
        fh.write(line + '\n')
        fh.flush()
        os.fsync(fh.fileno())


def heartbeat():
    while not getattr(heartbeat, 'done', False):
        for _ in range(60):
            time.sleep(10)
            if getattr(heartbeat, 'done', False):
                return
            if os.path.exists(STOP):
                log('STOP file seen; exiting at next opportunity')
                os._exit(3)
        log('... still solving (%.1f h elapsed)' % ((time.time() - T0) / 3600))


def main():
    log('=' * 66)
    log('one-sided completeness at radius 4: does a 53rd unit exist?')

    U4 = list(ball(4)[0])
    NB = len(U4)
    box = [(tuple(s), tuple(t)) for s, t in
           json.load(open(os.path.join(ROOT, 'results', 'box_b4.json')))['box']]
    NV = len(box)
    raw = json.load(open(os.path.join(ROOT, 'results',
                                      'census36_candidates.json')))
    known = [frozenset((tuple(g[0]), tuple(g[1])) for g in u) for u in raw]
    log('u pool %d, box %d, known supports blocked %d' % (NB, NV, len(known)))

    s = Solver(threads=1)
    dimacs = []           # mirror of the CNF part, for a later certified run
    top = NB + NV

    def uvar(i):
        return i + 1

    def vvar(j):
        return NB + j + 1

    def clause(c):
        s.add_clause(c)
        dimacs.append(c)

    cells = {}
    for i in range(NB):
        for j in range(NV):
            top += 1
            p = top
            clause([-p, uvar(i)])
            clause([-p, vvar(j)])
            clause([-uvar(i), -vvar(j), p])
            cells.setdefault(mul(U4[i], box[j]), []).append(p)
    log('product cells: %d, auxiliary product vars: %d' % (len(cells), top - NB - NV))

    xors = []
    for w, ps in cells.items():
        rhs = (w == IDENTITY)
        s.add_xor_clause(ps, rhs=rhs)
        xors.append((ps, rhs))
    s.add_xor_clause([uvar(i) for i in range(NB)], rhs=True)
    xors.append(([uvar(i) for i in range(NB)], True))
    s.add_xor_clause([vvar(j) for j in range(NV)], rhs=True)
    xors.append(([vvar(j) for j in range(NV)], True))

    card = CardEnc.atleast(lits=[uvar(i) for i in range(NB)], bound=2,
                           top_id=top, encoding=EncType.seqcounter)
    top = max(top, card.nv)
    for cl in card.clauses:
        clause(cl)
    for fs in known:
        clause([(-uvar(i) if g in fs else uvar(i)) for i, g in enumerate(U4)])

    # Persist the instance.  XORs are written as a comment block: kissat cannot
    # read them, so a certified re-run must Tseitin-expand them first.  Writing
    # them out at least makes that mechanical rather than a re-derivation.
    inst = os.path.join(ROOT, 'results', 'unit53_instance.cnf')
    with open(inst, 'w') as fh:
        fh.write('p cnf %d %d\n' % (top, len(dimacs)))
        for c in dimacs:
            fh.write(' '.join(map(str, c)) + ' 0\n')
        for ps, rhs in xors:
            fh.write('c xor %d %s\n' % (rhs, ' '.join(map(str, ps))))
    log('instance written: %s (%d vars, %d CNF clauses, %d xor constraints)'
        % (inst, top, len(dimacs), len(xors)))

    heartbeat.done = False
    threading.Thread(target=heartbeat, daemon=True).start()
    log('solving ...')
    t = time.time()
    sat, sol = s.solve()
    heartbeat.done = True
    dt = time.time() - t

    res = os.path.join(ROOT, 'results', 'unit53_result.json')
    if not sat:
        log('UNSAT after %.1fs (%.2f h): the 52 known units are COMPLETE at '
            'radius 4 in the one-sided sense.' % (dt, dt / 3600))
        log('NOTE: this is a solver verdict, not a certificate. For the paper '
            'it must be stated as such until the instance is re-run under a '
            'proof-producing solver.')
        json.dump({'result': 'UNSAT', 'seconds': dt, 'certified': False,
                   'blocked_supports': len(known)}, open(res, 'w'), indent=1)
    else:
        ubar = sorted(U4[i] for i in range(NB) if sol[uvar(i)])
        vbar = sorted(box[j] for j in range(NV) if sol[vvar(j)])
        log('SAT after %.1fs: a 53rd one-sided unit candidate, |u|=%d |v|=%d'
            % (dt, len(ubar), len(vbar)))
        with open(os.path.join(ROOT, 'results', 'unit53.txt'), 'w') as fh:
            fh.write('# u\n')
            for g in ubar:
                fh.write('%s\n' % (g,))
            fh.write('# v\n')
            for g in vbar:
                fh.write('%s\n' % (g,))
        json.dump({'result': 'SAT', 'seconds': dt, 'u': len(ubar),
                   'v': len(vbar)}, open(res, 'w'), indent=1)
        log('witness saved; it must be re-verified independently before use')
    log('done')


if __name__ == '__main__':
    main()

